Practical algorithms for on-line sampling

One of the core applications of machine learning to knowledge discovery consists on building a function (a hypothesis) from a given amount of data (for instance a decision tree or a neural network) such that we can use it afterwards to predict new instances of the data. In this paper, we focus on a particular situation where we assume that the hypothesis we want to use for prediction is very simple, and thus, the hypotheses class is of feasible size. We study the problem of how to determine which of the hypotheses in the class is almost the best one. We present two on-line sampling algorithms for selecting hypotheses, give theoretical bounds on the number of necessary examples, and analize them exprimentally. We compare them with the simple batch sampling approach commonly used and show that in most of the situations our algorithms use much fewer number of examples.

==> local.mac <==
% local.mac

% For style: A4
\textwidth=16cm
\textheight=23cm

\topmargin=0cm
\headsep=0cm
\headheight=0cm
\oddsidemargin=0cm
\evensidemargin=0cm
\marginparwidth=0cm

\footnotesep=15pt
%\footheight=1.5cm
%\footskip=1.5cm

\itemsep=0.1pt
\parindent=20pt

\baselineskip=20pt
\def\baselinestretch{1.2}

% For algorithms
\newcounter{algoctr}
\def\plet{\leftarrow}

\newenvironment{algo}{
  \setcounter{algoctr}{0}
  \begin{tabbing}
  000 \= {\bf if} \= {\bf if} \= {\bf if} \= {\bf if} \kill
  {\bf Algorithm~}}{\end{tabbing}}
  \newcommand{\algitem}{\> \refstepcounter{algoctr} \thealgoctr \'}



==> standard92.mac <==
% file_name: standard92.mac
% contents:  set-ups and macros for math. paper
% date:      10/9/92

% SET-UPS

% Set the location search rules for figure and table.
\makeatletter              % Set order of figure and table placement to
\def\fps@figure{htbp}      % Here, Top, Bottom or finally separate page.
\def\fps@table{htbp}
\makeatother

\def\topfraction{.98}      % 98% of a page can be floats at the top of page
\def\bottomfraction{.98}   % or at bottom of a page.
\def\textfraction{.01}     % a page with text must be at least 1% text
\def\floatpagefraction{.9}
\setcounter{totalnumber}{2}
\setcounter{topnumber}{1}
\setcounter{bottomnumber}{1}

% Print control (skips)
\def\bigskip{\vskip12pt}
\def\medskip{\vskip6pt}
\def\smallskip{\vskip3pt}
\def\paragraphskip{\vskip\topsep}
\def\nparagraphskip{\vskip-\topsep}

% MACROS

\def\OMIT#1{}

% Itemization
\def\ITEM#1#2{
    \par\noindent\hangindent#2
    \hskip#2\llap{#1~\hfil}}
\def\itemplain#1{
    \par\noindent\hangindent\parindent
    \hskip\parindent\llap{#1~}}
\def\itemresume{
    \par\noindent\hangindent\parindent}
\def\itemitem#1{
    \par\noindent\hangindent2\parindent
    \hskip2\parindent\llap{#1~}}
\def\refitem#1;{
  \par\hangindent\parindent
  \indent\llap{\hbox to \parindent{#1\hfil}}\ignorespaces}

% Nonstandard section
\def\bigparagraph#1\par{
    \typeout{#1}
    \bigskip\leftline{\bf#1}\nobreak\medskip\noindent}
\def\smallsection#1\par{
    \stepcounter{section}
    \setcounter{subsection}{0}
    \typeout{#1}
    \bigskip\leftline{\large\bf\thesection.~~#1}\nobreak\medskip\noindent}
\def\smallsubsection#1\par{
    \stepcounter{subsection}
    \typeout{#1}
    \bigskip\leftline{\bf\thesubsection.~~#1}
    \nobreak\medskip\noindent}

% MATH DISPLAYS

% Magic trip to avoind slant or italic in claims
\catcode`@=11
\def\@begintheorem#1#2{\trivlist \item[\hskip \labelsep{\bf #1\ #2.}]}
\def\@opargbegintheorem#1#2#3{\trivlist
      \item[\hskip \labelsep{\bf #1\ #2.\ (#3)}]}
\catcode`@=12

% Newtheorems
\newtheorem{defi}{Definition}[section]
\newtheorem{prop}[defi]{Proposition}
\newtheorem{lemm}[defi]{Lemma}
\newtheorem{theo}[defi]{T\/heorem}
\newtheorem{coro}[defi]{Corollary}
\newtheorem{exam}{Example}[section]
\newtheorem{ndefi}{Definition}
\newtheorem{nprop}{Proposition}
\newtheorem{nlemm}{Lemma}
\newtheorem{ntheo}{T\/heorem}
\newtheorem{ncoro}{Corollary}
\newtheorem{nexam}{Example}
\newtheorem{claim}{Claim}
\newtheorem{fact}{Fact}

% Proofs
\def\remark{\par\noindent\hangindent0pt{\bf Remark.~}}
\def\beginsome#1{\paragraphskip\noindent{\bf #1~}}
\def\endsome{\paragraphskip}
\def\beginproof{\par\noindent{\bf Proof.~}}
\def\beginproofarg#1{\paragraphskip\noindent{\bf #1.~}}
\def\square{\rlap{$\sqcup$}$\sqcap$}
\def\endproof{~~\square\paragraphskip}
\def\endproofarg#1{~~\square~#1\paragraphskip}



==> symbol.mac <==
% symbol.mac: for symbols

\def\eps{\varepsilon}
\def\exp{{\rm exp}}
\def\Exp{{\rm E}}
\def\imply{\Rightarrow}
\def\iff{\Leftrightarrow}

\def\rhou{\rho_{\rm upper}}
\def\rhol{\rho_{\rm lower}}
\def\chernoff{c_{\rm H}}

\def\erdh{\mbox{err}_{{\cal D}}(h)}
\def\erdhz{\mbox{err}_{{\cal D}}(\hz)}
\def\prdh{\mbox{prc}_{{\cal D}}(h)}
\def\prdhz{\mbox{prc}_{{\cal D}}(\hz)}
\def\EX{EX_{\cal D}()}
\def\hz{h_0}
\def\gammaz{\gamma_0}

\def\BS{{\rm BS}}
\def\tBS{t_{\rm BS}}

\def\CS{{\rm CS}}
\def\bCS{b_{\rm CS}}
\def\tCS{t_{\rm CS}}
\def\tz{t_0}
\def\tzt{\widetilde{t_0}}
\def\pz{P_0}
\def\HC{{\cal H}}
\def\HCge{{\cal H}_{\rm good}}
\def\HCless{{\cal H}_{\rm bad}}
\def\Perr{P_{\rm err}}

\def\AS{{\rm AS}}
\def\tAS{t_{\rm AS}}
\def\Pcorrect{P_{\rm crct}}

